An integrated numerical model for coupled poro-hydro-mechanics and fracture propagation using embedded meshes

Integrated models for fluid-driven fracture propagation and general multiphase flow in porous media are valuable to the study and engineering of several systems, including hydraulic fracturing, underground disposal of waste, and geohazard mitigation across such applications. This work extends the coupled model multiphase flow and poromechanical model of \cite{ren2018embedded} to admit fracture propagation (FP). The coupled XFEM-EDFM scheme utilizes a separate fracture mesh that is embedded on a static background mesh. The onset and dynamics of fracture propagation (FP) are governed by the equivalent stress intensity factor (SIF) criterion. A domain-integral method (J integral) is applied to compute this information. An adaptive time-marching scheme is proposed to rapidly restrict and grow temporal resolution to match the underlying time-scales. The proposed model is verified with analytical solutions, and shows the capability to accurately and adaptively co-simulate fluid transport and deformation as well as the propagation of multiple fractures.

==> Figures/case9/plotbar.m <==
close all;
figure('Position', [1086 224  960 750])
b2=bar(Y1);
%alpha(b2,0.3)
b2(1).FaceColor = [1, 0, 0];
b2(2).FaceColor = [1, 0, 0];
% hold on 
% b3=plot(linspace(0.5,4.5,9),repmat(1.88,9,1),'k--','linewidth',2.4);
% legend(b2,'Al-1','Al-2','Al-3','Orientation','Horizontal')
legend boxoff
% legend(b3,'Reference','Orientation','Horizontal')
hold on
 b1=bar(Y);
  b1(1).FaceColor = 'b';
 b1(2).FaceColor = [0 1 1];
%alpha(b2,0.3);

%barname=cell(1,8);
%barname{1}=['C_{w,j}=100\times10^6$'];
%barname{2}=['C_{w,j}=30\times10^6$'];
%barname{3}=['C_{w,j}=8\times10^6$'];
% barname{4}=['Average'];
%set(gca,'xticklabel',barname);
set(gca,'Fontsize',18);
ylabel('Number of time-step solves')
xlabel('Propgation step number')
%legend('new time-stepping','old time-stepping',...
  %  '', 'Within critical SIF, naive time stepping')

legend('Violate K_{c}, adaptive time stepping','Violate K_{c}, naive time stepping',...
    'Within K_{c}, adaptive time stepping', 'Within K_{c}, naive time stepping')
ylim([0 30])
xlim([0 13])

